A Dataset and Baselines for Multilingual Reply Suggestion

Reply suggestion models help users process emails and chats faster. Previous work only studies English reply suggestion. Instead, we present MRS, a multilingual reply suggestion dataset with ten languages. MRS can be used to compare two families of models: 1) retrieval models that select the reply from a fixed set and 2) generation models that produce the reply from scratch. Therefore, MRS complements existing cross-lingual generalization benchmarks that focus on classification and sequence labeling tasks. We build a generation model and a retrieval model as baselines for MRS. The two models have different strengths in the monolingual setting, and they require different strategies to generalize across languages. MRS is publicly available at https://github.com/zhangmozhi/mrs.

==> figures/plot.py <==
import matplotlib.pyplot as plt
import numpy as np

from matplotlib import rcParams
rcParams['font.family'] = 'Arial'
rcParams['font.size'] = 16

labels = ['ROUGE', 'Dist-1', 'Dist-2', 'Human']

generation = ['.0543', '.0341', '.1608', '.484']
retrieval = ['.0331', '.0194', '.0480', '.320']

generation_height = [1 for _ in generation]
retrieval_height = [float(x_r) / float(x_g) for x_g, x_r in zip(generation, retrieval)]

x = np.arange(len(labels))  # the label locations
width = 0.35  # the width of the bars

fig, ax = plt.subplots(figsize=(8, 2.5))
rects1 = ax.bar(x - width/2, generation_height, width, label='Generation', color='#000000')
rects2 = ax.bar(x + width/2, retrieval_height, width, label='Retrieval',
color='#CCCCCC')

# Add some text for labels, title and custom x-axis tick labels, etc.
plt.xticks(x, labels)
plt.yticks([], [])
plt.tick_params(axis='both', which='both', length=0)
ax.spines['right'].set_visible(False)
ax.spines['top'].set_visible(False)
#ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)
plt.legend(bbox_to_anchor=(0.25, 1.2, 0.5, 0.2), loc='lower left', mode='expand', ncol=2)

def label_bars(rects, labels):
    """Attach a text label above each bar in *rects*."""
    for rect, label in zip(rects, labels):
        height = rect.get_height()
        ax.annotate(label,
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')


label_bars(rects1, generation)
label_bars(rects2, retrieval)
plt.tight_layout()
plt.savefig('en_results.pdf')

